The Habitable Worlds Observatory in Historical Context

We summarize the past four decades of astrophysics and exoplanet direct imaging mission concept studies, technology developments, and scientific progress that have led to the initiation of the Habitable Worlds Observatory project by NASA.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\usepackage{array}
\newcolumntype{x}[1]{>{\centering\let\newline\\\arraybackslash\hspace{0pt}}p{#1}}
\newcolumntype{L}[1]{>{\raggedright\arraybackslash}p{#1}}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ J.~C.~Lee, J.~L.~Noviello, S.~LaMassa, and M.~Postman, eds., \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Janice C. Lee, Jessica L. Noviello, Stephanie LaMassa,and  Marc Postman (eds.)},%
 pdfkeywords={}}

